TNIC: A Trusted NIC Architecture

We introduce TNIC, a trusted NIC architecture for building trustworthy distributed systems deployed in heterogeneous, untrusted (Byzantine) cloud environments. TNIC builds a minimal, formally verified, silicon root-of-trust at the network interface level. We strive for three primary design goals: (1) a host CPU-agnostic unified security architecture by providing trustworthy network-level isolation; (2) a minimalistic and verifiable TCB based on a silicon root-of-trust by providing two core properties of transferable authentication and non-equivocation; and (3) a hardware-accelerated trustworthy network stack leveraging SmartNICs. Based on the TNIC architecture and associated network stack, we present a generic set of programming APIs and a recipe for building high-performance, trustworthy, distributed systems for Byzantine settings. We formally verify the safety and security properties of our TNIC while demonstrating its use by building four trustworthy distributed systems. Our evaluation of TNIC shows up to 6x performance improvement compared to CPU-centric TEE systems.

==> codelets/cr.cc <==
void t_send(char* key, char* msg, uint8_t recipient) {
  auto signed_msg = sign(msg);
  auto cnt = idx[recipient]++;
  msg_final = serialize(cnt, signed_msg, msg);
  fpga_kv_store(key, cnt, signed_msg);
  send(msg_final);
}

void t_recv() {
  // received msg in buf
  auto {cnt, signed_msg, msg} = deserialize(buf);
  if (cnt != expected++) 
    assert(false);
  if (decrypted(signed_msg) != msg)
    assert(false);
  fpga_kv_store(key, cnt, signed_msg);
  // deliver to application {cnt, signed_msg, msg}
}


void t_reply_client(char* key) {
  auto h = fpga_kv_store(key);
  reply_client(h);
}

void head() {
    auto {output, cmt_idx} = apply_req(o_req);
    auto msg = serialize(o_req, cmt_idx, output);
    t_send(key, msg);
}

void middle_or_tail() {
    t_recv(); // receive request o_req
    auto {key, cur_output, ::vector(outputs)} = apply_req(o_req);
    if (verify(::vector(outputs, cur_output))) {
      auto msg = serialize(/* TODO */);
      t_send(key, msg);
    }

    if (TAIL) {
      t_reply_client(::vector(outputs));
    }
}



==> codelets/decentralized_atomic_broadcast.cc <==
void protocol_exec() {
    // each replica has an {mc, view, cnt} sequencer
    // where the requests are ordered based on mc and then on cnt
    // so all correct replicas will apply all reqs in the same order
    mutlicast(req);
    while (complete_round)
      poll(); // until multicast completed
    auto certificate = execute(::vector(reqs));
    multicast(certificate);
    poll();
}

==> codelets/init.cpp <==
void init_lqueue(char[] ip_addr);
void exchangeQp(char[] target_ip, uint16_t port);
void addQpair(int qp_id, char[] ib_ip, int np); 

==> codelets/net.cpp <==
void t_write(int laddr, int raddr, int sz);
void t_mcast(int laddr, int[] raddr, int sz);
int poll();
void remote_read(int laddr, int raddr, int sz);

==> codelets/pb.cc <==
void primary() {
    entry_metadata = hprevL + s(hprevF1) + s(hprevF2) +  cnt
    msg = std::string(input) + std::string(output) + std::string(entry_metadata)
    
    // FPGA
    sh = sign(msg)


    // when receiving msg: ACK + cnt + Output + s(hF1/2)    
}

==> codelets/raft.cc <==
void raft_leader() {
  auto idx = rpc->get_sequencer();
  idx++;
  rpc->multicast(req, req_o, idx);
  rpc->poll(); // returns when at least (f+1) identical responses
  idx++;
  rpc->mcast_commit(req', req_o', idx);
  // reply to the client
}


void raft_follower() {
  for (;;) {
    auto [req, req_o] = rpc->poll();
    
    auto output = validate_and_apply_req(req, req_o);
    if (::COMMIT) {
      rpc->reply(output, true /* commit */);
      continue;
    }
    rpc->reply(output, false /* commit */);
  }
}

==> codelets/sec.cpp <==
char[] fetch_pk(char[] proxy_addr, int id);
void send_pk(char[] pk, char[] ip_addr);
bool verify_a(char[] mc, char[] pk, (void*) algo);
